Certified Collision Exclusion and an Unconditional Upper Bound $\Lambda<0.156821$ for the de Bruijn--Newman Constant

The de Bruijn--Newman constant $\Lambda$ is the transition time beyond which all zeros of the heat-deformed Riemann $\xi$-function are real. We develop a computer-assisted collision-exclusion method and obtain the bound $\Lambda<156821/10^6=0.156821$, in the normalisation of Polymath. The proof combines the published finite-height verification and the starting inequality $\Lambda\leq1/5$ with a compact-interior continuation theorem, five stable prime-polynomial Gram sources, certified moving-index recovery, a balanced real-jet transfer and a uniform Euler-product barrier at infinity. The resulting closed time-band exclusion, together with uniform remote reality, forces strictness at the proposed endpoint. The finite certificate uses 664,505 structural Fourier coefficients, 44,182 closed torus boxes, 184 separator moments and 17,385 separator rectangles. We isolate a Cauchy--Schwarz obstruction intrinsic to the four-prime source family, explaining the narrow feasibility margin of the certified endpoint. We state the proof-to-certificate interface and distinguish the present unconditional logical claim from other recent, as yet unrefereed, computational bounds.

==> anc/PROOF_INPUT_BINDINGS.json <==
{
  "schema": "planat_five_anchor_transport_tail_v1",
  "heat": "156821/1000000",
  "upper_heat": "1/5",
  "X": 6000000185827,
  "old_support_cutoff": 690988,
  "tail_start_index": 2400000,
  "W": 72382294738709,
  "wall_definition": "ceil(4*pi*2400000^2)",
  "source_primes": [2, 3, 5, 7],
  "inverse_smooth_cutoff": 128,
  "finite_admission_floor": "1/790",
  "finite_centred_log_moment_cap": "81/4",
  "finite_logarithmic_centre": 32,
  "finite_moment_spatial_ceiling": 120000000000000,
  "gauge_value_cap": "101/100000000",
  "gauge_derivative_cap": "71/10000000",
  "gauge_companion_cap": "1/250000000000",
  "gauge_minimum_heat": "98/625",
  "recovery_method": "ordinary",
  "sources": [
    {"name":"source1","anchor_index":0,"source_x_definition":{"kind":"exact_integer","value":6000000185827},"delta":"4/3125","mixing":"9999/10000","start_index":690988,"stop_index":693000,"expected_leaves":15,"certified_common_margin":"0.001272967812272"},
    {"name":"source2","anchor_index":693000,"source_x_definition":{"kind":"four_pi_times_L_squared_minus_one_eightieth","L":693000,"formula":"4*pi*(L^2-1/80)"},"delta":"1/200","mixing":"999/1000","start_index":693000,"stop_index":700000,"expected_leaves":5,"certified_common_margin":"0.002111607661648"},
    {"name":"source3","anchor_index":700000,"source_x_definition":{"kind":"four_pi_times_L_squared_minus_one_eightieth","L":700000,"formula":"4*pi*(L^2-1/80)"},"delta":"9/500","mixing":"99/100","start_index":700000,"stop_index":740000,"expected_leaves":5,"certified_common_margin":"0.001597440849477"},
    {"name":"source4","anchor_index":740000,"source_x_definition":{"kind":"four_pi_times_L_squared_minus_one_eightieth","L":740000,"formula":"4*pi*(L^2-1/80)"},"delta":"3/50","mixing":"19/20","start_index":740000,"stop_index":900000,"expected_leaves":12,"certified_common_margin":"0.001368843821548"},
    {"name":"source5","anchor_index":900000,"source_x_definition":{"kind":"four_pi_times_L_squared_minus_one_eightieth","L":900000,"formula":"4*pi*(L^2-1/80)"},"delta":"1/5","mixing":"2/3","start_index":900000,"stop_index":2400000,"expected_leaves":19,"certified_common_margin":"0.002893065121426"}
  ],
  "euler_tail": {
    "primes":[2,3,5,7,11,13],"D":30030,"K":2391233,"K0":2361203,
    "mass_cap":"491/500","total_physical_debit_cap":"1/500000",
    "resultant_lower":"8999/500000","jet_squared_lower":"59035878729/183840625000000",
    "jet_squared_admission":"3/10000"
  },
  "external_mathematical_premises": [
    "The five matching complete closed-torus strong Gram inequalities, with exact-source and all-weight export binding.",
    "The finite-support forward-heat theorem and ordinary weighted recovery on the complete closed polydisc.",
    "The uniform balanced-gauge theorem with the three stated caps on heat at least 98/625.",
    "The centred logarithmic moment theorem and physical admission at 1/790 on X <= x <= 120000000000000.",
    "The complete-pair Euler positivity, time comparison, differential barrier and physical completed-resultant lemmas."
  ],
  "scope": "This module proves exterior arithmetic and exact interfaces; the global de Bruijn-Newman conclusion additionally uses interior exclusion, finite-RH input, a published anchor and the compact descent argument."
}


==> anc/README_REPRODUCIBILITY.txt <==
Planat--Raymond: compact arXiv ancillary material
Date: 2026-11-04

This directory accompanies the main LaTeX research manuscript and contains
representative checking programs and source-input metadata. The complete
computational certification archive is not contained in this small arXiv
submission. It is available in a fixed public GitHub Release:

REPOSITORY:
  https://github.com/Dale-Dug/planat-raymond-collision-exclusion-0156821
RELEASE:
  https://github.com/Dale-Dug/planat-raymond-collision-exclusion-0156821/releases/tag/certificates-0156821-v1
SOURCE COMMIT:
  18dbc01ea36bf9a24d8f79822b5ce06b545e4ace
COMPLETE RELEASE ARCHIVE:
  Planat_0156821_Reproducibility_20261104.zip
SHA-256:
  08bf5123ac79a438b626275eb8174df6d8cdfd069e7c7a0a70c1c4807b1ebde7

The GitHub Release also supplies RELEASE_SHA256SUMS.txt. The release retains
both the frozen v0.3 scientific input inventory and v0.6 author manuscript
files as provenance. The current arXiv source adds the public release link
and updates the authors' AI-assistance declaration; no underlying scientific
input or computational certificate has been changed here.

COMPLETE REPLAY (from the extracted full ZIP's source/ directory):
  python3.12 -m venv ../planat-replay-venv
  ../planat-replay-venv/bin/python -m pip install -r requirements.txt
  ../planat-replay-venv/bin/python reproduce.py --verify-only
  ../planat-replay-venv/bin/python reproduce.py --output ../planat-fresh-run --jobs 2
Do not use Python -O or set PYTHONOPTIMIZE; assertions must remain enabled.
The output directory must be absent or empty, outside source/.
The release describes the tested system: CPython 3.12.14, python-flint 0.9.0,
FLINT 3.6.0, NumPy 2.3.5 and g++ 13.3.0 on Linux x86_64.

The abbreviated checkers in this arXiv ancillary directory are:
  python3 anc/check_uniform_gauge_01568.py --output gauge_receipt.json
  python3 anc/check_centred_moment_01568.py --bits 256 --output moment_receipt.json
The second checker uses python-flint/Arb; the first uses exact rationals.
These checks alone are NOT a substitute for running the complete release.
The --verify-only mode checks file integrity, not the mathematics. The full
replay's expected success markers are:
  PASS_ALL_0156821_FINITE_ARITHMETIC_AND_INTERFACES
  PASS_COMPLETE_FOCUSED_REPLAY_AND_INTERFACE_CHECKS

The authors' mathematical proof depends on stated published inputs, analytic
reductions and the directed-interval certificates. The separate AI-assisted
audits are not substitutions for mathematical refereeing.


==> anc/SOURCE_INPUT_HASHES.json <==
{
  "analytic/check_centred_moment_01568.py": "c6470667cbf92f7fcd219ff413fc2874dbab3c1f606f645cc4abfad89c50a818",
  "analytic/check_uniform_gauge_01568.py": "067f019de7b3b394e24d7457be776c1a31fdf281a2180235930fdc4d87de9138",
  "gram/source/audit_exported_coefficients.py": "ddde30a5a8660940684845fb3b9df892bbfddb38b54b6f6a34ef0887d7c3b8e0",
  "gram/source/base_source/exact_integer_jets.cpp": "e921816c6a626d8ce3f9d769c385bd86926f26a5765a73c2de1dec4a6d79c8ff",
  "gram/source/base_source/prepare_boxes.py": "332be99f3649f5d88ad9cf33f695a9869eee875a74dae7a34ba27d6e66896d6e",
  "gram/source/build_fourier.py": "4afaa1e369f85795c204a48f37cb519ac150c32c19d085e2daa808f27d57d730",
  "gram/source/compare_legacy_path.py": "2d92c807cb1864047084b10b80b199d8f19105c3f6c43bd64a7d40fa58c1f3c5",
  "gram/source/diagnose_boxes.py": "5a12ff5574cdc4a69e6eb34dacc0e74a1f275a8b96f428f46993baf67e3b32c4",
  "gram/source/exact_integer_jets.cpp": "803d8f76eb65f12656d9dd64bb8d1f52b8a7bd534d960dad587db13a91a813a2",
  "gram/source/final_source_bindings.json": "9473f0c9c5c92f8b4bbb348518f450a9c46de58f68fc59f018007e865cc5781a",
  "gram/source/freeze_bisection_chain.py": "d7903f3a9a9e3f3fdcf2ae8724a156c4c0e18fe546d1db97d404a23e261fdb84",
  "gram/source/independent_bisection_coverage.py": "d0cbd7f59f240e560e8bab7382bfbb8b65a9de2e653d166f139b0d5f0a8e0dee",
  "gram/source/independent_dense_coverage.py": "ace5708e281e84dd39460da3458bfc20ecf76f85bfb8457f225efa667cf1cc92",
  "gram/source/inputs/bisection_chain_0156821_source1.json": "d05e63b04deb7c73d1fefdcc57323e9d1ca2b6909cd706a58f5a532665ee107c",
  "gram/source/inputs/bisection_chain_0156821_source2.json": "c761852ed2afe7d8222152ba132fd2c92ddad619fb891f65d845feafd1973552",
  "gram/source/inputs/bisection_chain_0156821_source3.json": "18a59bc07bc533c79989540d4239ca056fbcde086f2f06b16bf61eb81509669b",
  "gram/source/inputs/bisection_chain_0156821_source4.json": "3a3efd27b2b387d8bf4eb60b995cfe2f2614a61f39d81fef10f23eea763ff5a8",
  "gram/source/inputs/bisection_chain_0156821_source5.json": "70b45ce006d8ee79ed5e426b8a8374f09c1c8e191ddead6f9f88d3f342e2b806",
  "gram/source/inputs/geometry_final_0156821_source1.json": "a96b7ebfd9507367f2e6758fa430008847c3c90850cba1573db05508f0e7864d",
  "gram/source/inputs/geometry_final_0156821_source2.json": "5332ddde2e63012e04cc85c0e0d910ca8ee33e328771d1d0776a52f7c9d2f35d",
  "gram/source/inputs/geometry_final_0156821_source3.json": "df2db905d98264af7bfbcda83b1a9069742a6ab3c72d7b26d64b871d48da6c3f",
  "gram/source/inputs/geometry_final_0156821_source4.json": "d8a53ba78225320da53fcff6af2ffdc80637fbfe8ddd586b5d025d095e8f880a",
  "gram/source/inputs/geometry_final_0156821_source5.json": "f4d12d0cf0ad45aa7d7954ce1108b6ebcb12d9e83c87d353130f29270fb66687",
  "gram/source/inputs/geometry_initial_01590.json": "c90958e1846f2b5eeb9807931d37d038f07193dc537debe6571a74dbccc05e15",
  "gram/source/inputs/geometry_initial_01595.json": "939068e5d4d544bb2c7ea74c88162c4890c95c815b931cb6124450325baad17f",
  "gram/source/prepare_boxes.py": "8d2671ab1150123379053e7284d03b7f18ba0ca2cc5e9651f28de4c66cd7fba5",
  "gram/source/refine_until_positive.py": "ce79fa697ebdfdbb98d54addff5d75b8c9501ffd1408ee0e7ad16bb19660e114",
  "gram/source/requirements.txt": "950e506346e3f3a8b43140bbd28b3ab85dfdbaa9d00f8d0c850a11a65ada8e6e",
  "gram/source/run_certification.py": "5e142ff05feee46424b822024f63b9460e9cf73586b7529cef5cae5e27ae034d",
  "gram/source/run_multi_anchor_certification.py": "5cd73dffb005ca7312ebb89547092e7ca79404bc1cbd7790d005180e7ecb507b",
  "gram/source/verify_boxes.py": "81abd94a4c1bd74776408d21bc1edb0e8f31000029408fde043deff8af366fea",
  "replay_main.py": "361e4e3300e33f0616ed65ab85760252667ebf5aab47df45203c655ccae51317",
  "requirements.txt": "950e506346e3f3a8b43140bbd28b3ab85dfdbaa9d00f8d0c850a11a65ada8e6e",
  "separator/certify_extended_separator.py": "88e130405f701a6b403b49933a95bb21b0779eea48cd8323f6804e170f2b6d29",
  "separator/check_extended_geometry.py": "cc63c7bc1bb56319380f558ed5e642db0689858ada3074e78b6b84459fbeb1a1",
  "transport/PROOF_INPUT_BINDINGS.json": "2ead6f5fe2454e1fa25d17cd5768f2eefb94c3e7ce8712dae5066195a1a35992",
  "transport/run_transport_tail.py": "637bd4e8bb3fa2c43898a614a375f8cd04730d31e490acf722088dcdac1bf84b",
  "transport/source/certify_euler_general.py": "7d80aed1cf5d5bf7a519d5611bc1ee7e4b68932465a9404fe64ca39619b82661",
  "transport/source/certify_spatial_general.py": "57ced42a57b7a97a20ee8717d7a7a27b6ac9d351da0de7d964aa0d3db1574430",
  "transport/source/check_euler_full_reconstruction.py": "5e81719e1a0e5872f4ae8d2689a41cc48bd9eb147eacc07c64131fd7b8170e02",
  "transport/source/check_final_interfaces.py": "84b11772024688f6dd9eaf0926ed5feda491e0e43a454bdff886ad92829898ab",
  "transport/source/check_source_binding.py": "66f9f5266bfc7e3db7f03a2094364bcd5ed44f22424f4540cf4fba16262e02d9",
  "transport/source/check_spatial_general.py": "110a36270b266bc7c57fb30ad979abe895f88f8b2b57db31df5ba889c1699c14",
  "transport/source/check_tail_general.py": "7b41e93432f7edc25b0a074965a9df4176a2a5d705b4ec6f4e970a91fafece36"
}


==> anc/TESTED_ENVIRONMENT.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "python_flint": "0.9.0",
  "numpy": "2.3.5",
  "FLINT": "3.6.0",
  "compiler": "g++ (Ubuntu 13.3.0-6ubuntu2~24.04) 13.3.0",
  "frozen_numpy_pin": "2.5.4",
  "note": "Fresh execution used available NumPy 2.3.5, not the old 2.5.4 pin. Scientific code was unchanged; this actual environment is recorded, not represented as the old environment."
}


==> anc/check_centred_moment_01568.py <==
#!/usr/bin/env python3
"""Fresh complete centred first-moment bounds on closed index leaves.

No stored arrays/receipts or quadrature are used. Exact finite prefix and an
erfi antiderivative are evaluated in Arb. See the supplied analytic proof.
"""
from pathlib import Path
from fractions import Fraction as F
import argparse
import json
import sys
from flint import arb,ctx

if not __debug__ or sys.flags.optimize:
    raise SystemExit('Assertions must be enabled for certification.')
ap=argparse.ArgumentParser(description=__doc__)
ap.add_argument('--output',type=Path,default=Path(__file__).with_name('CENTRED_MOMENT_01568_RECEIPT.json'))
ap.add_argument('--bits',type=int,default=192)
args=ap.parse_args()
if args.bits<192:raise ValueError('At least 192 bits required')
ctx.prec=args.bits
X_INT,W_INT,H_INT,C_INT=6000000185827,120000000000000,3100000,690988
X,W,H=map(arb,(X_INT,W_INT,H_INT))
a,T=arb(98)/625,arb(1)/5
a_exact,T_exact=F(98,625),F(1,5)
K=128
centre=arb(32).log()
uK=arb(K).log()
Mcap=arb(81)/4
gates={}

def enc(v):return v.str(90,more=True)
def gate(name,condition):
    if not condition:raise ArithmeticError('FAIL '+name)
    gates[name]=True

def coefficient_c(x):
    return ((1+x*x).sqrt()/(4*arb.pi())).log()/4-1/(2*(1+x*x))

gate('positive_heat_band',F(0)<a_exact<T_exact<F(1,2))
gate('finite_natural_index_upper_wall',(H+1)**2-W/(4*arb.pi())-T/16>0)
gate('finite_natural_index_lower_wall',X/(4*arb.pi())+a/16-C_INT**2>0)
gate('prefix_above_centre',K>32)
gate('centre_log_between_3_and_7_2',centre>3 and centre<arb(7)/2)
ends=[C_INT]
while ends[-1]<H_INT:
    ends.append(min(H_INT,ends[-1]*101//100))
gate('cover_starts_at_C',ends[0]==C_INT)
gate('cover_ends_at_H',ends[-1]==H_INT)
gate('cover_strictly_increasing',all(l<u for l,u in zip(ends,ends[1:])))
leaves=[]
for index,(L,U) in enumerate(zip(ends,ends[1:]),1):
    xleft=X if L==C_INT else 4*arb.pi()*(arb(L)**2-T/16)
    cleft=coefficient_c(xleft)
    sigma=arb(1)/2+a*cleft
    B=sigma-1
    uU=arb(U).log()
    gK=1+(uK-centre)*(a*uK/2-sigma)
    gU=1+(uU-centre)*(a*uU/2-sigma)
    prefix=f'leaf_{index:03d}_'
    gate(prefix+'position_not_left_of_X',xleft>=X)
    gate(prefix+'all_coefficient_heat_exponents_nonpositive',uU<4*cleft)
    gate(prefix+'convex_derivative_at_prefix_negative',gK<0)
    gate(prefix+'convex_derivative_at_upper_negative',gU<0)
    head=arb(0)
    for n in range(1,K+1):
        u=arb(n).log()
        distance=(arb(32)/n).log() if n<32 else (arb(n)/32).log()
        head+=distance*(a*u*u/4-sigma*u).exp()
    factor=(arb.pi()/a).sqrt()*(-B*B/a).exp()
    I=factor*(((a*uU/2-B)/a.sqrt()).erfi()-((a*uK/2-B)/a.sqrt()).erfi())
    J=2/a*((a*uU*uU/4-B*uU).exp()-(a*uK*uK/4-B*uK).exp()+B*I)
    tail=J-centre*I
    upper=head+tail
    gate(prefix+'tail_integrals_positive',I>0 and tail>0)
    gate(prefix+'complete_centred_moment_below_81_4',upper<Mcap)
    leaves.append({'left_index':L,'right_index':U,'position_lower':enc(xleft),
      'sigma_lower':enc(sigma),'derivative_quadratic_at_log128':enc(gK),
      'derivative_quadratic_at_log_upper':enc(gU),'exact_prefix_upper':enc(head),
      'density_integral':enc(I),'centred_tail_integral':enc(tail),
      'complete_centred_moment_upper':enc(upper)})
max_ball=max((arb(z['complete_centred_moment_upper']) for z in leaves),key=lambda z:z.mid())
out={'status':'PASS_UNIFORM_CENTRED_FIRST_MOMENT_01568','heat_interval':['98/625','1/5'],
 'X':X_INT,'W_cap':W_INT,'C':C_INT,'H_cap':H_INT,'bits':args.bits,
 'centering_logarithm_of_integer':32,'exact_prefix_endpoint':K,
 'uniform_centred_moment_cap':'81/4','maximum_leaf_upper':enc(max_ball),
 'closed_leaf_count':len(leaves),'closed_index_endpoints':ends,
 'gates':gates,'leaves':leaves,
 'scope':'Uniform bound for the complete right-natural-index sum of a_n(t,x)*abs(log(n/32)). Finite prefix plus exact erfi integral on all closed leaves; all coefficients are majorised from the lower heat and left spatial wall. This is an analytic-premise certificate, not a source Gram certificate or global Newman bound.'}
args.output.parent.mkdir(parents=True,exist_ok=True)
args.output.write_text(json.dumps(out,indent=2)+'\n')
print('PASS',len(gates),'fresh Arb gates;',len(leaves),'closed moment leaves')
print('Uniform centred moment < 81/4, maximum leaf upper:',enc(max_ball))
print('Domain: 98/625 <= t <= 1/5, X <= x <= 120000000000000')
print('Receipt:',args.output)


==> anc/check_uniform_gauge_01568.py <==
#!/usr/bin/env python3
"""Exact-rational gates for a uniform balanced gauge from 98/625 to 1/5.

The accompanying analytic proof derives every inequality reduced here. No
stored arrays, receipts, binary floats or transcendental library are used.
The finite centred-moment premise is certified by the separate Arb script.
"""
from fractions import Fraction as F
from pathlib import Path
import argparse
import json
import sys

if not __debug__ or sys.flags.optimize:
    raise SystemExit('Assertions must be enabled for certification.')
ap=argparse.ArgumentParser(description=__doc__)
ap.add_argument('--output',type=Path,default=Path(__file__).with_name('UNIFORM_GAUGE_01568_RECEIPT.json'))
args=ap.parse_args()
X=6000000185827
U=X-1
U0=6000000000000
W=120000000000000
a,T=F(98,625),F(1,5)
h0,eps=F(1,100000),F(1,10**12)
Llo,Lhi=F(2689,100),F(27)
p_floor=F(51,50)
complete_mass_cap=1+1/(p_floor-1)
gates={}

def gate(name,condition):
    if not condition:raise ArithmeticError('FAIL '+name)
    gates[name]=True

def rec(q):
    q=F(q)
    return {'numerator':str(q.numerator),'denominator':str(q.denominator)}

def exp_bracket(x,n=128):
    x=F(x)
    if not 0<=x<n+2:raise ValueError('Exponential enclosure domain')
    term=total=F(1)
    for j in range(1,n+1):
        term*=x/j
        total+=term
    first=term*x/(n+1)
    return total,total+first/(1-x/(n+2))

gate('U_above_6e12',U>U0)
gate('L_U_above_26_89',exp_bracket(Llo)[1]<F(7*U,88))
gate('L_U_below_27',F(U,12)<exp_bracket(27)[0])
gate('log_X_below_30',X<exp_bracket(30)[0])
gate('log_W_below_33',W<exp_bracket(33)[0])
gate('L_W_below_30',F(W,12)<exp_bracket(30)[0])
gate('Cauchy_radius_below_half',12/Llo<F(1,2))
qlo=F(U0,16)
delta=T*(F(1,U0**2)+F(8,U0**4))/2
p_lower=F(1,2)+a*(Llo/8-h0/4)-delta
Zcap=T*T*Lhi*Lhi/16+F(313,500)
Acap=420*Zcap/U0
gate('complete_saddle_exponent_above_51_50',p_lower>p_floor)
gate('natural_index_log_allowance',T/(32*qlo)<h0)
gate('natural_index_squared_below_v',F(U0,12)+T/16<U0)
gate('q_plus_T16_below_q_squared',qlo+T/16<qlo*qlo)
gate('AB_exponent_below_half',Zcap/(U0-F(333,50))<F(1,2))
gate('AB_denominator_above_v_half',U0-F(333,50)>F(U0,2))
ratio_log_cap=F(1,100)+h0/2+T*30/(8*(U0-6))
gate('second_chirality_ratio_log_below_011',ratio_log_cap<F(11,1000))
ABfactor=4*complete_mass_cap*(1+F(1000,989))
gate('complete_AB_factor_below_412',ABfactor<412)
gate('sqrt_q_above_600000',qlo>600000**2)
gate('left_crossing_log_allowance',600000*(h0-h0*h0/2)>2)
gate('right_crossing_log_allowance',600000*h0>2)
gate('crossed_index_below_sqrt_v',F(1,3)+F(2,600000)<1)
gate('crossing_delta_log_below_001',delta*30/2<F(1,1000))
crossing_exponent=3*h0/4+T*h0*h0/4+F(1,1000)
crossing_factor=(1+1/(1-F(11,1000)))/(1-crossing_exponent)
gate('both_crossed_chiralities_below_21_10',crossing_factor<F(21,10))
Jcap=F(93,25)/(600000-F(9,8))+(3*28+F(261,25))/(U0-12)
Cfactor=F(100001,100000)
gate('C_correction_below_1e_5',Jcap<F(1,100000))
gate('C_exponential_below_100001_100000',1/(1-Jcap)<Cfactor)
gate('two_sided_prefactor_constant',T/2+(2*T+5)/U0<1)
rhocap=(T*Lhi/4+1)/(U0-6)
gate('rho_below_1e_12',rhocap<F(1,10**12))
gate('balanced_small_exponential',1/(1-rhocap/4)<F(1001,1000))
gate('balanced_large_exponential',exp_bracket(3+F(1,U0))[1]<21)
gate('log_centre_allowance',F(1,U0)<eps)
gate('LA_decreases',1/(Llo+eps)+2/Llo<1)
gate('Lg_decreases',1/(Llo+eps)<F(1,4)+a*Llo/8)
gcap=F(100693,10**11)
gaussian_exponent=Llo/4+a*Llo*Llo/16
gate('gaussian_cap',exp_bracket(gaussian_exponent)[0]>1/gcap)
Vderived=Acap+Cfactor*gcap
Dderived=(Lhi+eps)*F(1001,1000)*(21*Acap+(Cfactor+F(21,10))*gcap)/12
Vcap,Dcap=F(101,10**8),F(71,10**7)
gate('value_error_below_101e_8',Vderived<Vcap)
gate('derivative_error_below_71e_7',Dderived<Dcap)
beta_derived=T*(F(30**2+4,8))*(F(1,U0)+F(7,U0**2)+F(4,U0**3))
betacap=F(1,250000000000)
gate('companion_error_below_4e_12',beta_derived<betacap)
gate('positive_phase_correction',3*a*U0/4>7*a/2+F(3,2))
ellcap=30+F(1,2*U0**2)+T*((15+F(1,4*U0**2))*F(7,U0**2)+F(1,U0)+F(4,U0**3))
gate('finite_ell_below_31',ellcap<31)
gate('natural_gap_above_13',Llo/2-h0>13)
gate('log32_above_3',exp_bracket(3)[1]<32)
gate('log32_below_7_2',32<exp_bracket(F(7,2))[0])
gate('centred_phase_positive',Llo-7>0)
gate('centred_phase_upper_below_25',ellcap-6<25)

# The following implication consumes the separately certified centred moment
# M_32 < 81/4. It does not claim that this rational program proves that premise.
p_error,q_error=Vcap/2,2*Dcap+betacap
Mcentre=F(81,4)
r0=F(1,790)
Q=13*r0*r0-(25*p_error+q_error)*r0-2*Mcentre*p_error-p_error*q_error
Qprime=26*r0-(25*p_error+q_error)
gate('admission_1_790_reserve_above_3e_7',Q>F(3,10**7))
gate('admission_derivative_positive',Qprime>0)
gate('tail_value_cap_is_dominated',Vcap<F(1,400000))
gate('tail_derivative_cap_is_dominated',Dcap<F(1,50000))

out={
 'status':'PASS_UNIFORM_GAUGE_01568_AND_CONDITIONAL_CENTRED_ADMISSION',
 'heat_interval':[str(a),str(T)],'X':X,'finite_exterior_W_cap':W,
 'all_height_value_error_cap':str(Vcap),'all_height_derivative_error_cap':str(Dcap),
 'all_height_companion_error_cap':str(betacap),
 'finite_centred_moment_premise':str(Mcentre),'centering_logarithm_of_integer':32,
 'finite_admission_model_floor':str(r0),
 'gates':gates,
 'rational_bounds':{n:rec(v) for n,v in {
  'p_lower':p_lower,'p_floor':p_floor,'complete_mass_cap':complete_mass_cap,
  'AB_factor':ABfactor,'C_correction_cap':Jcap,'C_exponential_cap':Cfactor,
  'A_cap':Acap,'gaussian_exponent':gaussian_exponent,'g_cap':gcap,
  'value_derived_upper':Vderived,'value_cap':Vcap,
  'derivative_derived_upper':Dderived,'derivative_cap':Dcap,
  'companion_derived_upper':beta_derived,'companion_cap':betacap,
  'ell_upper':ellcap,'p_error':p_error,'q_error':q_error,
  'admission_reserve':Q,'admission_derivative':Qprime}.items()},
 'scope':'Exact arithmetic for the accompanying uniform analytic proof. The all-height gauge is unconditional given the published approximation theorem. Admission additionally consumes the separate complete finite centred-moment certificate and stable-model premise. No global Newman bound is asserted by this file.'}
args.output.parent.mkdir(parents=True,exist_ok=True)
args.output.write_text(json.dumps(out,indent=2)+'\n')
print('PASS',len(gates),'exact-rational gates')
print('Gauge domain: 98/625 <= t <= 1/5, x >=',X)
print('Value <',Vcap,'; derivative <',Dcap,'; companion <',betacap)
print('Centred-moment admission 1/790 reserve:',Q)
print('Receipt:',args.output)

